Deflation as a Method of Variance Reduction for Estimating the Trace of a Matrix Inverse

Many fields require computing the trace of the inverse of a large, sparse matrix. The typical method used for such computations is the Hutchinson method which is a Monte Carlo (MC) averaging over matrix quadratures. To improve its convergence, several variance reductions techniques have been proposed. In this paper, we study the effects of deflating the near null singular value space. We make two main contributions. First, we analyze the variance of the Hutchinson method as a function of the deflated singular values and vectors. Although this provides good intuition in general, by assuming additionally that the singular vectors are random unitary matrices, we arrive at concise formulas for the deflated variance that include only the variance and mean of the singular values. We make the remarkable observation that deflation may increase variance for Hermitian matrices but not for non-Hermitian ones. This is a rare, if not unique, property where non-Hermitian matrices outperform Hermitian ones. The theory can be used as a model for predicting the benefits of deflation. Second, we use deflation in the context of a large scale application of "disconnected diagrams" in Lattice QCD. On lattices, Hierarchical Probing (HP) has previously provided an order of magnitude of variance reduction over MC by removing "error" from neighboring nodes of increasing distance in the lattice. Although deflation used directly on MC yields a limited improvement of 30% in our problem, when combined with HP they reduce variance by a factor of over 60 compared to MC. For this, we pre-computated 1000 smallest singular values of an ill-conditioned matrix of size 25 million. Using PRIMME and a domain-specific Algebraic Multigrid preconditioner, we perform one of the largest eigenvalue computations in Lattice QCD at a fraction of the cost of our trace computation.

==> Scripts/generate_PRIMME_timings_paper_format.m <==
% Script to generate PRIMME timings.
load('PRIMMETimings.mat');
h = plot(evecs, timings, 'bo');
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
ylabel('Wallclock (seconds)','interpreter','latex');
xlabel('Singular Vectors Locked');
xlim([0 1050]);
saveas(gcf,'eps/m250PRIMMETimings.eps','epsc');


==> Scripts/generate_SVD_Spectra_paper_format.m <==
% Script that display the SVD spectra.
load('mdagmevals.mat');
plot(sqrt(mdagm250));
hold on;
plot(sqrt(mdagm239), 'r');
set(gca,'FontSize',18);
xlabel('Singular Value Index','interpreter','latex');
ylabel('SVD Spectrum');
legend('Ensemble A (Partially Quenched)', 'Ensemble B (Dynamical QCD)', 'Location', 'southeast');
saveas(gcf,'SVDSpectrum.eps','epsc');


==> Scripts/generate_Trace_timings_paper_format.m <==
% Script to generate Trace timings.
load('PRIMMETimings.mat');
h = semilogy(timingsHada, VarHada, 'bo');
hold on;
h1 = semilogy(timings500, Var500, 'ks');
h = [h h1];
h1 = semilogy(timings1000, Var1000, 'rd');
h = [h h1];
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Wallclock (seconds)','interpreter','latex');
ylabel('Variance');
legend('Hierarchical Probing', 'SVD 500', 'SVD 1000');
saveas(gcf,'eps/m250TraceTimings.eps','epsc');


==> Scripts/generate_Trace_timings_paper_format_m239.m <==
% Script to generate Trace timings.
load('m239.mat');
h = semilogy(timingsHada, VarHada, 'bo');
hold on;
h1 = semilogy(timings500, Var500, 'ks');
h = [h h1];
h1 = semilogy(timings1000, Var1000, 'rd');
h = [h h1];
set(h,'MarkerSize',12);
set(h,'linewidth',1); % default value is 0.5
set(gca,'FontSize',18);
xlabel('Wallclock (seconds)','interpreter','latex');
ylabel('Variance');
legend('Hierarchical Probing', 'SVD 500', 'SVD 1000');
saveas(gcf,'eps/m239TraceTimings.eps','epsc');


==> Scripts/generate_Trace_timings_paper_format_m250.m <==
% Script to generate Trace timings.
load('m250.mat');
h = semilogy(timingsHada, VarHada, 'bo');
hold on;
h1 = semilogy(timings500, Var500, 'ks');
h = [h h1];
h1 = semilogy(timings1000, Var1000, 'rd');
h = [h h1];
set(h,'MarkerSize',12);
set(h,'linewidth',1); % default value is 0.5
set(gca,'FontSize',18);
xlabel('Wallclock (seconds)','interpreter','latex');
ylabel('Variance');
legend('Hierarchical Probing', 'SVD 500', 'SVD 1000');
saveas(gcf,'eps/m250TraceTimings.eps','epsc');


==> Scripts/generate_Trace_timings_paper_format_test.m <==
% Script to generate Trace timings.
load('PRIMMETimings.mat');
h = semilogy(timingsHada, VarHada, 'bo');
hold on;
h1 = semilogy(timings500, Var500, 'ks');
h = [h h1];
h1 = semilogy(timings1000, Var1000, 'rd');
h = [h h1];
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Wallclock (seconds)','interpreter','latex');
ylabel('Variance');
legend('Hierarchical Probing', 'SVD 500', 'SVD 1000');
saveas(gcf,'m250TraceTimings.eps','epsc');


==> Scripts/generate_speed_up_plot.m <==
% Script for plotting speed up based on analysis code output.
% These variables have confuing names...explained below.
% Vstoc is the variance based on the z4 MC estimator.
% X is the x axis: an array from 2-512 in powers of 2.
% Y is the variance of the undeflated operator at a particular step.
% Z is the square of the error on estimation of Y (the variance).
% YD and ZD are the deflated counterparts of Y and Z.
load('m250SpeedUpData');
fig = figure;
errorbar(X, Vstoc./(Y.*X), Vstoc./(Y.^2.*X).*sqrt(Z));
hold on;
errorbar(X, Vstoc./(YD.*X), Vstoc./(YD.^2.*X).*sqrt(ZD), 'r');
plot(2, Vstoc/(Y(1)*2), 'og', 'MarkerSize',10);
plot(32, Vstoc/(Y(5)*32), 'og', 'MarkerSize',10);
plot(512, Vstoc/(Y(9)*512), 'og', 'MarkerSize',10);
plot(2, Vstoc/(YD(1)*2), 'og', 'MarkerSize',10);
plot(32, Vstoc/(YD(5)*32), 'og', 'MarkerSize',10);
plot(512, Vstoc/(YD(9)*512), 'og', 'MarkerSize',10);
ylim([0.1 100]);
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Speed Up');
title('Ensemble A','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Color Closing Point', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 4 8 16 32 64 128 256 512]);
saveas(gcf,'eps/m250SpeedUp.eps','epsc');

load('m239SpeedUpData');
fig = figure;
errorbar(X, Vstoc./(Y.*X), Vstoc./(Y.^2.*X).*sqrt(Z));
hold on;
errorbar(X, Vstoc./(YD.*X), Vstoc./(YD.^2.*X).*sqrt(ZD), 'r');
plot(2, Vstoc/(Y(1)*2), 'og', 'MarkerSize',10);
plot(32, Vstoc/(Y(5)*32), 'og', 'MarkerSize',10);
plot(512, Vstoc/(Y(9)*512), 'og', 'MarkerSize',10);
plot(2, Vstoc/(YD(1)*2), 'og', 'MarkerSize',10);
plot(32, Vstoc/(YD(5)*32), 'og', 'MarkerSize',10);
plot(512, Vstoc/(YD(9)*512), 'og', 'MarkerSize',10);
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Speed Up');
title('Ensemble B','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Color Closing Point', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 4 8 16 32 64 128 256 512]);
saveas(gcf,'eps/m239SpeedUp.eps','epsc');


==> Scripts/generate_speed_up_plot_closing.m <==
% Script for plotting speed up based on analysis code output.
% These variables have confuing names...explained below.
% Vstoc is the variance based on the z4 MC estimator.
% X is the x axis: an array from 2-512 in powers of 2.
% Y is the variance of the undeflated operator at a particular step.
% Z is the square of the error on estimation of Y (the variance).
% YD and ZD are the deflated counterparts of Y and Z.
load('m250SpeedUpData');
fig = figure;
for i=1:4:9,
  errorbar(X(i), Vstoc/(Y(i)*X(i)), Vstoc/(Y(i)^2.*X(i))*sqrt(Z(i)));
  hold on;
  errorbar(X(i), Vstoc/(YD(i)*X(i)), Vstoc/(YD(i)^2*X(i))*sqrt(ZD(i)), 'r');
end
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Speed Up');
ylim([.1 100]);
title('Ensemble A','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 32 512]);
saveas(gcf,'eps/m250SpeedUpclosing.eps','epsc');

fig = figure;
load('m239SpeedUpData');
for i=1:4:9,
  errorbar(X(i), Vstoc/(Y(i)*X(i)), Vstoc/(Y(i)^2.*X(i))*sqrt(Z(i)));
  hold on;
  errorbar(X(i), Vstoc/(YD(i)*X(i)), Vstoc/(YD(i)^2*X(i))*sqrt(ZD(i)), 'r');
end
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Speed Up');
title('Ensemble B','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 32 512]);
saveas(gcf,'eps/m239SpeedUpclosing.eps','epsc');


==> Scripts/generate_taxi_plot_paper_format.m <==
% Script to generate taxi plot.
load('taxi_PBC_matlab.mat');
h = semilogy(0:251, sum(Base_Sum'),'go');
hold on;
h1 = semilogy(0:251, sum(Deflated_Sum'),'rx');
h = [h h1];
h1 = semilogy(0:251, sum(Hadamard_Sum'),'bs');
h = [h h1];
h1 = semilogy(0:251, sum(Hadamard_Deflated_Sum'),'k+');
h = [h h1];
xlim([-2 82]);
set(gca,'DataAspectRatio',[45 1 1]);
set(h,'MarkerSize',12);
set(gca,'FontSize',16);
xlabel('Manhattan Distance','interpreter','latex');
ylabel('Matrix Elements Squared');
legend('Base', 'Deflated', 'Hierarchical Probing', 'Deflated Hierarchical Probing', 'Location', 'southwest');
saveas(gcf,'m250Taxi.eps','epsc');


==> Scripts/generate_variance_paper_format.m <==
% Script for computing variance.
load('m239VarianceData');
fig = figure;
errorbar((2:2:32), meanVariance(2:2:32), sqrt(varVariance(2:2:32)),'b');
hold on;
errorbar((2:2:32), meanDeflatedVariance(2:2:32), sqrt(varDeflatedVariance(2:2:32)), 'r');
plot(2, meanVariance(2), 'og', 'MarkerSize',10);
errorbar((32:8:128), meanVariance(32:8:128), sqrt(varVariance(32:8:128)),'b');
errorbar((128:32:512), meanVariance(128:32:end), sqrt(varVariance(128:32:end)),'b');
errorbar((32:8:128), meanDeflatedVariance(32:8:128), sqrt(varDeflatedVariance(32:8:128)), 'r');
errorbar((128:32:512), meanDeflatedVariance(128:32:end), sqrt(varDeflatedVariance(128:32:end)), 'r');
plot(32, meanVariance(32), 'og', 'MarkerSize',10);
plot(512, meanVariance(512), 'og', 'MarkerSize',10);
plot(2, meanDeflatedVariance(2), 'og', 'MarkerSize',10);
plot(32, meanDeflatedVariance(32), 'og', 'MarkerSize',10);
plot(512, meanDeflatedVariance(512), 'og', 'MarkerSize',10);
ylim([8,2e5]);
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Variance');
title('Ensemble B','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Color Closing Point', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 4 8 16 32 64 128 256 512]);
set(ax,'YTick',[10 100 1e3 1e4 1e5]);
saveas(gcf,'m239VarianceLog.eps','epsc');

% Script for computing variance.
load('m250VarianceData');
fig = figure;
errorbar((2:2:32), meanVariance(2:2:32), sqrt(varVariance(2:2:32)),'b');
hold on;
errorbar((2:2:32), meanDeflatedVariance(2:2:32), sqrt(varDeflatedVariance(2:2:32)), 'r');
plot(2, meanVariance(2), 'og', 'MarkerSize',10);
errorbar((32:8:128), meanVariance(32:8:128), sqrt(varVariance(32:8:128)),'b');
errorbar((128:32:512), meanVariance(128:32:end), sqrt(varVariance(128:32:end)),'b');
errorbar((32:8:128), meanDeflatedVariance(32:8:128), sqrt(varDeflatedVariance(32:8:128)), 'r');
errorbar((128:32:512), meanDeflatedVariance(128:32:end), sqrt(varDeflatedVariance(128:32:end)), 'r');
plot(32, meanVariance(32), 'og', 'MarkerSize',10);
plot(512, meanVariance(512), 'og', 'MarkerSize',10);
plot(2, meanDeflatedVariance(2), 'og', 'MarkerSize',10);
plot(32, meanDeflatedVariance(32), 'og', 'MarkerSize',10);
plot(512, meanDeflatedVariance(512), 'og', 'MarkerSize',10);
ylim([8,2e5]);
set(gca,'FontSize',18);
xlabel('Hierarchical Probing vectors');
ylabel('Variance');
title('Ensemble A','FontWeight','normal','FontSize',16);
legend('Undeflated', 'Deflated', 'Color Closing Point', 'Location', 'southwest');
ax = get(fig,'CurrentAxes');
set(ax,'XScale','log','YScale','log');
ax = gca;
set(ax,'XTick',[2 4 8 16 32 64 128 256 512]);
set(ax,'YTick',[10 100 1e3 1e4 1e5]);
saveas(gcf,'m250VarianceLog.eps','epsc');


==> Scripts/generate_varying_SVD_plot_paper_format.m <==
% Script to generate varying SVD plots.
clear
figure
load('250_SVD_matlab.mat');
load('m250VarianceData.mat');
hadastep = 32;
h = errorbar(0:100:1000, [meanVariance(hadastep), var32, meanDeflatedVariance(hadastep)], [sqrt(varVariance(hadastep)), sqrt(varvar32), sqrt(varDeflatedVariance(hadastep))]);
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Number of Singular Vectors','interpreter','latex');
ylabel('Variance');
title('Ensemble A, 32 HP vectors','FontWeight','normal','FontSize',16);
xlim([-100 1100])
ylim([800 5000])
saveas(gcf,'eps/m250VarianceSVD32.eps','epsc');

% Script to generate varying SVD plots.
clear
figure
load('250_SVD_matlab.mat');
load('m250VarianceData.mat');
hadastep = 512;
h = errorbar(0:100:1000, [meanVariance(hadastep), var512, meanDeflatedVariance(hadastep)], [sqrt(varVariance(hadastep)), sqrt(varvar512), sqrt(varDeflatedVariance(hadastep))]);
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Number of Singular Vectors','interpreter','latex');
ylabel('Variance');
title('Ensemble A, 512 HP vectors','FontWeight','normal','FontSize',16);
xlim([-100 1100])
saveas(gcf,'eps/m250VarianceSVD512.eps','epsc');

% Script to generate varying SVD plots.
clear
figure
load('239_SVD_matlab.mat');
load('m239VarianceData.mat');
hadastep = 32;
h = errorbar(0:100:1000, [meanVariance(hadastep), var32, meanDeflatedVariance(hadastep)], [sqrt(varVariance(hadastep)), sqrt(varvar32), sqrt(varDeflatedVariance(hadastep))]);
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Number of Singular Vectors','interpreter','latex');
ylabel('Variance');
title('Ensemble B, 32 HP vectors','FontWeight','normal','FontSize',16);
xlim([-100 1100])
ylim([500 7500])
saveas(gcf,'eps/m239VarianceSVD32.eps','epsc');


% Script to generate varying SVD plots.
clear
figure
load('239_SVD_matlab.mat');
load('m239VarianceData.mat');
hadastep = 512;
h = errorbar(0:100:1000, [meanVariance(hadastep), var512, meanDeflatedVariance(hadastep)], [sqrt(varVariance(hadastep)), sqrt(varvar512), sqrt(varDeflatedVariance(hadastep))]);
set(h,'MarkerSize',12);
set(gca,'FontSize',18);
xlabel('Number of Singular Vectors','interpreter','latex');
ylabel('Variance');
title('Ensemble B, 512 HP vectors','FontWeight','normal','FontSize',16);
xlim([-100 1100])
%ylim([800 5000])
saveas(gcf,'eps/m239VarianceSVD512.eps','epsc');

